SpeechBrain: A General-Purpose Speech Toolkit

SpeechBrain is an open-source and all-in-one speech toolkit. It is designed to facilitate the research and development of neural speech processing technologies by being simple, flexible, user-friendly, and well-documented. This paper describes the core architecture designed to support several tasks of common interest, allowing users to naturally conceive, compare and share novel speech processing pipelines. SpeechBrain achieves competitive or state-of-the-art performance in a wide range of speech benchmarks. It also provides training recipes, pretrained models, and inference scripts for popular speech datasets, as well as tutorials which allow anyone with basic Python proficiency to familiarize themselves with speech technologies.

==> plot_example.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
"""
Created on Thu May  6 12:32:04 2021

@author: mirco
"""

import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import sys
from matplotlib.dates import DateFormatter
import pandas as pd

############ PLOT1 ################################
data= pd.read_csv('example.csv', parse_dates=['x','x-text'])

fig, ax = plt.subplots()
ax.plot(data["x"], data["y"], color='blue', marker="s", markersize=9, markerfacecolor='red',linestyle='-')
ax.plot(data["x"][:-1], data["y"][:-1], marker="s", markersize=9, markerfacecolor='blue', color='blue', linestyle='-')


for x, y, text in zip(data["x-text"][:-1], data["y-text"][:-1], data["system"][:-1]):
    plt.text(x, y, text, fontsize=12, horizontalalignment='left',multialignment='left')
    
    
plt.text(data["x-text"][len(data["x"])-1], data["y-text"][len(data["x"])-1], data["system"][len(data["x"])-1], fontsize=12, fontweight='bold', horizontalalignment='right',multialignment='left',verticalalignment='bottom')


plt.yticks(fontsize=12)
plt.ylim(11, 23)

print(data["x"])
plt.xticks(('2018-01-01', '2019-01-01','2020-01-01','2021-01-01'), ('2018','2019','2020','2021'), fontsize=12)



plt.xlabel('', fontsize=12)
plt.ylabel('SISNRi(dB)', fontsize=12)

ax.grid()

fig.savefig("test.png")
plt.show()


############# PLOT2 - MetricGAN+ ################################

#data= pd.read_csv('voicebank.csv', parse_dates=['x','x-text'])
#
#fig, ax = plt.subplots()
#ax.plot(data["x"], data["y"], color='blue', marker="s", markersize=9, markerfacecolor='red',linestyle='-')
#ax.plot(data["x"][:-1], data["y"][:-1], marker="s", markersize=9, markerfacecolor='blue', color='blue', linestyle='-')
#
#
#for x, y, text in zip(data["x-text"][:-1], data["y-text"][:-1], data["system"][:-1]):
#    plt.text(x, y, text, fontsize=12, horizontalalignment='left',multialignment='left')
#    
#    
#plt.text(data["x-text"][len(data["x"])-1], data["y-text"][len(data["x"])-1], data["system"][len(data["x"])-1], fontsize=12, fontweight='bold', horizontalalignment='right',multialignment='left',verticalalignment='bottom')
#
#
#plt.yticks(fontsize=12)
#plt.ylim(2.10, 3.20)
#
#print(data["x"])
#plt.xticks(('2018-01-01', '2019-01-01','2020-01-01','2021-01-01'), ('2018','2019','2020','2021'), fontsize=12)
#
#
#
#plt.xlabel('', fontsize=12)
#plt.ylabel('SISNRi(dB)', fontsize=12)
#
#ax.grid()
#
#fig.savefig("test.png")
#plt.show()



############# PLOT3 - TIMIT ################################

#data= pd.read_csv('TIMIT.csv', parse_dates=['x','x-text'])
#
#fig, ax = plt.subplots()
#ax.plot(data["x"], data["y"], color='blue', marker="s", markersize=9, markerfacecolor='red',linestyle='-')
#ax.plot(data["x"][:-1], data["y"][:-1], marker="s", markersize=9, markerfacecolor='blue', color='blue', linestyle='-')
#
#
#for x, y, text in zip(data["x-text"][:-1], data["y-text"][:-1], data["system"][:-1]):
#    plt.text(x, y, text, fontsize=12, horizontalalignment='left',multialignment='left')
#    
#    
#plt.text(data["x-text"][len(data["x"])-1], data["y-text"][len(data["x"])-1], data["system"][len(data["x"])-1], fontsize=12, fontweight='bold', horizontalalignment='right',multialignment='left',verticalalignment='bottom')
#
#
#plt.yticks(fontsize=12)
#plt.ylim(7.0, 18.5)
#
#print(data["x"])
##plt.xticks(('2018-01-01', '2019-01-01','2020-01-01','2021-01-01'), ('2018','2019','2020','2021'), fontsize=12)
#
#
#
#plt.xlabel('', fontsize=12)
#plt.ylabel('Phone Error Rate (PER%)', fontsize=12)
#
#ax.grid()
#
#fig.savefig("test.png")
#plt.show()
